An Empirical Study on the Impact of Deep Parameters on Mobile App Energy Usage

Improving software performance through configuration parameter tuning is a common activity during software maintenance. Beyond traditional performance metrics like latency, mobile app developers are interested in reducing app energy usage. Some mobile apps have centralized locations for parameter tuning, similar to databases and operating systems, but it is common for mobile apps to have hundreds of parameters scattered around the source code. The correlation between these "deep" parameters and app energy usage is unclear. Researchers have studied the energy effects of deep parameters in specific modules, but we lack a systematic understanding of the energy impact of mobile deep parameters. In this paper we empirically investigate this topic, combining a developer survey with systematic energy measurements. Our motivational survey of 25 Android developers suggests that developers do not understand, and largely ignore, the energy impact of deep parameters. To assess the potential implications of this practice, we propose a deep parameter energy profiling framework that can analyze the energy impact of deep parameters in an app. Our framework identifies deep parameters, mutates them based on our parameter value selection scheme, and performs reliable energy impact analysis. Applying the framework to 16 popular Android apps, we discovered that deep parameter-induced energy inefficiency is rare. We found only 2 out of 1644 deep parameters for which a different value would significantly improve its app's energy efficiency. A detailed analysis found that most deep parameters have either no energy impact, limited energy impact, or an energy impact only under extreme values. Our study suggests that it is generally safe for developers to ignore the energy impact when choosing deep parameter values in mobile apps.

==> fig/energy-value-plot.py <==
import json
import statistics
import sys

import matplotlib.pyplot as plt

style = {'capsize': 4, 'lw': 2, 'ms': 12}

def extract(data):
    data = data[0]['mutations']
    x = []
    y = []
    e = []
    for d in data:
        x.append(int(d['mutation'][0]))
        r = [sum(r.values()) for r in d['results']]
        y.append(statistics.mean(r))
        e.append(statistics.stdev(r))
    return x, y, e

def plot_slide(s1_data, s2_data):
    x1, y1, e1 = extract(s1_data)
    x2, y2, e2 = extract(s2_data)

    plt.errorbar(x1, y1, e1, label='Scenario 1', marker='.', **style)
    plt.xlabel('PAGINATOR_POST_LIMIT')
    plt.yticks(c='tab:blue')
    plt.ylabel('Energy (µAh)')
    h1, l1 = plt.gca().get_legend_handles_labels()

    ax2 = plt.twinx()
    c = 'tab:orange'
    plt.errorbar(x2, y2, e2, c=c, fmt='.--', label='Scenario 2', **style)
    plt.xticks([5, 10, 15, 20, 25])
    plt.yticks(c=c)
    h2, l2 = ax2.get_legend_handles_labels()
    plt.legend(h1 + h2, l1 + l2, loc='upper center')

    plt.tight_layout(pad=.1)

def plot_cb(data):
    x, y, e = extract(data)
    ox = 30000
    i = x.index(ox)
    oy = y[i]

    plt.errorbar(x, y, e, marker='.', **style)
    plt.plot(ox, oy, 'xk', mew=2, ms=14)
    plt.xscale('log')
    plt.xlabel('CHANNEL_BUFFER_SIZE')
    plt.ylabel('Energy (µAh)')
    plt.tight_layout(pad=.1)

if __name__ == '__main__':
    plt.rc('font', size=20)

    with open(sys.argv[1], encoding='utf-8') as f:
        s1_data = json.load(f)
    with open(sys.argv[2], encoding='utf-8') as f:
        s2_data = json.load(f)
    plot_slide(s1_data, s2_data)
    plt.savefig('slide.pdf')

    with open(sys.argv[3], encoding='utf-8') as f:
        cb_data = json.load(f)
    plt.figure()
    plot_cb(cb_data)
    plt.savefig('cb.pdf')


==> fig/filter-bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# # constants left after certain level of filtering
apps = ['sai', 'cb', 'ask', 'kpd', 'amaze', 'ap', 'ok', 'slide', 'conv', 'dn', 'wc', 'etar', 'ipfs', 'fdroid', 'build', 'rw']
const = np.array([641, 12402, 3401, 1208, 1982, 2233, 3490, 5497, 3128, 613, 780, 4579, 1953, 1869, 102, 747])
auto = np.array([71, 451, 316, 131, 143, 165, 156, 169, 299, 79, 32, 417, 783, 129, 25, 174])
manual = np.array([16, 116, 91, 8, 50, 30, 39, 79, 74, 14, 14, 112, 23, 52, 4, 42])

if __name__ == '__main__':
    def filtered_bar(left, right, label):
        plt.barh(apps, right - left, left=left, edgecolor='black', log=True, alpha=0.4, label=label, linestyle='--')
    
    print('Auto filtering:', 1 - auto.sum() / const.sum())
    print('Manual filtering:', (auto - manual).sum() / const.sum())
    print('Avg param:', manual.mean())
    
    plt.figure(figsize=(8.4, 4.8))
    plt.rc('font', size=16)

    plt.barh(apps, manual, edgecolor='black', log=True, label='Deep parameters')
    filtered_bar(manual, auto, 'Manually filtered')
    filtered_bar(auto, const, 'Automatically filtered')

    plt.xlabel('# constants')
    plt.xlim(left=1)
    plt.gca().invert_yaxis()
    plt.legend(loc='lower center', bbox_to_anchor=(0, 1, 1, .1), ncol=5, fontsize='small', handletextpad=0.2, columnspacing=1)
    plt.tight_layout()
    plt.savefig('filter-bar.pdf')


==> fig/survey-param-location.py <==
from itertools import accumulate

import matplotlib.pyplot as plt

locations = [
    'Source code',
    'Android resource files',
    'Configuration files',
    'On-device database',
    'Remote server'
]
labels = ['None', 'A few', 'A lot', 'Unsure']
src = [1, 6, 16, 1]
res = [4, 7, 13, 0]
conf = [9, 13, 2, 0]
db = [11, 8, 5, 0]
server = [7, 13, 4, 0]

if __name__ == '__main__':
    data = (src, res, conf, db, server)
    cum = zip(*map(lambda d: accumulate(d, initial=0), data))
    data = zip(*data)

    plt.gcf().set_figheight(2.4)
    plt.rc('font', size=12)
    for d, c, l in zip(data, cum, labels):
        plt.barh(locations, d, left=c, alpha=.8, label=l)
    plt.xlabel('# responses')
    plt.gca().invert_yaxis()
    plt.legend(loc='lower right', bbox_to_anchor=(0, 1, 1, .1), ncol=4)
    plt.tight_layout()
    plt.savefig('survey-param-location.pdf')

